A faster matrix multiplication algorithm through structured optimization

We present a new asymptotic matrix multiplication construction yielding $\omega<2.37115924$, and therefore an algorithm that multiplies two $n\times n$ matrices in $O(n^{2.37115924})$ arithmetic operations over the rationals, reals, or complex numbers. The construction improves the bound $2.371177$ of Dupont et al. within the combination-loss framework for the Coppersmith--Winograd tensor. Our approach combines a shared recursive parameter family with a conditioned optimization procedure that addresses two obstacles: weak gradients at low-mass constituents and competing bottlenecks in the retained exponent. A mass- and probability-dependent rescaling supports quasi-Newton optimization in $212\,820$ coordinates, while a six-control correction balances the three extraction roles at each relevant stage. Positive rational entropy-dual factors and an independent ordinary-string verifier turn the resulting construction into an exact certificate. The verified upper-bound expression lies in $[2.3711592385931075066123,\,2.3711592385931075066124]$. The complete witness and an offline verifier using only the Python standard library accompany the paper.

==> anc/README.md <==
# Exact certificate for the exponent bound 2.37115924

This directory contains the rational witness and a standalone verifier for the finite arithmetic certificate used in the accompanying matrix-multiplication proof. The witness uses the Coppersmith–Winograd parameter q = 5 and recursion level 4. The verified conservative objective is strictly below 2.37115924.

## Run offline

Use Python 3.10 or newer. All imports are from the standard library or the two supplied source files. No packages, network access, accounts, optimizer, accelerator, or numerical checkpoint are needed.

From this directory, run:

```sh
python3 verify.py witness.json --out result.json
```

The defaults are rigorous interval mode and target `2.37115924`. The script prints progress to standard error and its JSON result to standard output. It exits with status 0 when both strict certificate inequalities pass, 1 when the witness fails to certify the requested target, and 2 for invalid input or an input/output error. Explicit validation remains active with `python3 -O`.

A run takes roughly two minutes and several hundred megabytes of memory on the machine used to prepare this archive; the time depends on the computer. The delivered `expected_result.json` was generated by a fresh execution of these exact source files with site-package loading disabled. It contains deterministic results: a successful run with the default settings produces the same JSON values, including all exact rational interval endpoints. There are no runtime-dependent fields.

Additional offline checks:

```sh
python3 check_hashes.py
python3 -S -m unittest -v test_certificate.py
```

`-S` disables automatic site-package loading. The full verification command also works with this option. `python3 verify.py --help` describes the optional diagnostic floating-point mode and alternative targets. Floating-point output is for diagnostics; the default interval mode establishes the certificate.

## Expected result

The result contains `strictly_below_target: true` and `published_constraint_verified_strictly: true`. Outward-rounded decimal summaries are:

| Quantity | Lower endpoint | Upper endpoint |
| --- | --- | --- |
| Conservative objective `(C - E) / M` | 2.3711592385931075066123 | 2.3711592385931075066124 |
| Strict margin `E + 2.37115924 M - C` | 0.0000000085159631350886 | 0.0000000085159631350887 |

In the JSON, `E` denotes the conservative extraction surrogate called E-hat in the manuscript, `M` is the logarithmic matrix-size rate, and `C = 8 log2(7)`. The objective enclosure bounds this construction's exponent expression. The accompanying manuscript supplies the theorem-to-construction argument; this checker verifies its finite arithmetic hypotheses. Exact endpoints are the rational strings in each result object's `lo` and `hi` fields. The `lo_float` and `hi_float` fields are display aids only.

The witness SHA-256 is:

```text
87f5e7a8c722ca05464920c99c64083e5fa8235d1822720278e5a058485532ff
```

`SHA256SUMS` records hashes of every delivered file except the manifest itself. Keep the manifest separately if using it as an integrity reference.

## Contents and arithmetic

- `witness.json`: the unchanged rational witness in `cw-dual-witness-v1` format.
- `verify.py`: ordinary-string reconstruction, support and normalization checks, entropy-dual bounds, six-copy aggregation, and the strict exponent inequality.
- `rigorous_interval.py`: outward rational interval arithmetic and integer-series enclosures of binary logarithms.
- `expected_result.json`: the fresh exact verification result for this witness.
- `test_certificate.py`: independent Decimal logarithm diagnostics, signed interval arithmetic checks, a level-two example with a closed-form objective, dual-gauge invariance, and rejection tests for malformed witnesses.
- `check_hashes.py` and `SHA256SUMS`: local integrity checking.

Probabilities and procedure masses use exact `Fraction` arithmetic. Strings are enumerated in ordinary lexicographic order, and child distributions are combined over every ordered concatenation. The verifier explicitly assembles the six global coordinate permutations and six local extraction regions before taking minima. It validates all shapes, child references, supports, probability sums, leaf parameters, and strictly positive dual factors.

An entropy maximum is bounded above using positive rational product factors, through `log2(sum(product factors)) - sum(alpha * log2(product factors))`. Any strictly positive factors give a valid bound; no numerical fit or optimization residual is assumed. Arbitrarily large positive integer numerators preserve their full ratio information. The logarithm implementation reduces its argument to the interval [1, 2], evaluates the positive atanh series on a 192-bit dyadic grid with outward rounding, and bounds the remaining tail by a geometric series. Floating-point and transcendental-library calculations do not determine any rigorous endpoint.

The tests compare logarithm enclosures with independent high-precision Decimal calculations as a diagnostic. The mathematical enclosure argument is the directed integer-series calculation, as described in the manuscript and source comments.

## Research credit and scope

The mathematical framework is due to the cited authors:

1. Josh Alman, Ran Duan, Virginia Vassilevska Williams, Yinzhan Xu, Zixuan Xu, and Renfei Zhou. *More Asymmetry Yields Faster Matrix Multiplication.* Proceedings of SODA 2025, pages 2005–2039. DOI: 10.1137/1.9781611978322.63. arXiv:2404.16349.
2. Emilien Dupont, Marvin Eisenberger, Borislav Kozlovskii, Abbas Mehrabian, Francisco J. R. Ruiz, Abigail See, Renfei Zhou, Josh Alman, Virginia Vassilevska Williams, and Matej Balog. *Improving the matrix multiplication exponent with modern optimization and AlphaEvolve.* arXiv:2608.16884, 2026.

The numerical implementation was informed by publicly circulated computational notes shared by Eric Naslund in 2026. The implementation was reconstructed and extended, and the supplied witness was evaluated using an independently written verifier. This archive contains the generated rational witness and independent verification sources; it does not distribute the search implementation or any source copied from those notes. The archive reproduces certificate verification. Search settings and provenance are described in the accompanying manuscript.


==> anc/SHA256SUMS <==
98fef8aee6279717f00599a089227bcd76050cc16dd30f0ac45b7e90dfbabd37  README.md
0093051df990254df3efeeb2725e7ada9d3ae5cef0007b298918ed5eb5e1f544  check_hashes.py
17b0d333674d6c1fcc9b5b7282cd692076227eacd6a9256b8efc95bd605aa292  expected_result.json
474b9e647fabcb57ab67be9af00f543f3e6cc0d97e5672a8609f2f7a238cdfa2  rigorous_interval.py
6b14330e1c1d49dbbf67a65936e9bdc4c3b2deae138a674c42275775588fb9ba  test_certificate.py
46be7f79a3569d47dbb82b0ea7b4a8e520b5b739df6179c3f5b36ece47ef285a  verify.py
87f5e7a8c722ca05464920c99c64083e5fa8235d1822720278e5a058485532ff  witness.json


==> anc/check_hashes.py <==
#!/usr/bin/env python3
"""Check the delivered files against SHA256SUMS using the standard library."""
import hashlib
from pathlib import Path
import sys


def main():
    directory = Path(__file__).resolve().parent
    seen = set()
    failed = False
    for line in (directory/'SHA256SUMS').read_text(encoding='ascii').splitlines():
        expected, name = line.split('  ', 1)
        if name in seen or Path(name).name != name or len(expected) != 64:
            raise ValueError('malformed or duplicate manifest entry')
        seen.add(name)
        try:
            digest = hashlib.sha256((directory/name).read_bytes()).hexdigest()
        except OSError as error:
            print(name + ': ' + str(error), file=sys.stderr)
            failed = True
            continue
        matched = digest == expected
        print(name + ': ' + ('OK' if matched else 'FAILED'))
        failed |= not matched
    return int(failed)


if __name__ == '__main__':
    sys.exit(main())


==> anc/expected_result.json <==
{
  "schema": "independent-full-string-evaluation-v1",
  "mode": "interval",
  "witness_sha256": "87f5e7a8c722ca05464920c99c64083e5fa8235d1822720278e5a058485532ff",
  "q": 5,
  "ell": 4,
  "E": {
    "lo": "63616692239462813929515820613676143943429831566909052970962271149342298868252941257183274001335066767567369132537838883448074903395813831974665097087248998478961618524926075018250557263820903074352832726451941236133562148691739007902904676812972336849058782906337209597992862242061447897338395608565/7847963431540043854602722527294935135947789148233888726394656164821907112731465740916980313591522398395468795782859962098538661760441753249012141778343682717725513506951341053775201126754666363680142223256625836169615679639208081708373201132380661314383200545180572876704416380604949502078031495168",
    "hi": "1325347754988808623531579596118252998821454824310605270380201602854826808838153572360600731369951185574687147134290126020030976589140853148027241907904338304274689559460429675580672200291684329225988913807888432855030449189496492762214754389732036814654268332575835897673209121169122672822368519789/163499238157084246970890052651977815332245607254872681799888670100456398181905536269103756533156716633238933245476249210386222120009203192687752953715493389952614864728152938620316690140722215910002962984513038253533659992483501702257775023591263777382983344691261934931342007929269781293292322816",
    "lo_float": 8.106140248283369,
    "hi_float": 8.106140248283369
  },
  "M": {
    "lo": "43437143502536062488474548441915628711962837157311767525601036006959574550405648124531607572394277574742132712383822044461348632684214043584140805349407197548550231815395841044630060122668709991052399/7176098599595716460372827736428183014436862962824998966650511060473125536596509148849236048059886049341434457605161993860319078862881456911683673893983560696990785351492983770447149833513762201534464",
    "hi": "7239523917089343748079091406985938118660472859551961254429501758385230168429566611282868390844874831312086664413969455760704321067394053784072959458878877483772369122649523706206155636313739453386155/1196016433265952743395471289404697169072810493804166494441751843412187589432751524808206008009981008223572409600860332310053179810480242818613945648997260116165130891915497295074524972252293700255744",
    "lo_float": 6.053030473269027,
    "hi_float": 6.053030473269027
  },
  "C": {
    "lo": "2202756556636765832298313681284501685633649775499153386721/98079714615416886934934209737619787751599303819750539264",
    "hi": "1101378278318382916149156840642250842816824887749576693385/49039857307708443467467104868809893875799651909875269632",
    "lo_float": 22.458839376460833,
    "hi_float": 22.458839376460833
  },
  "omega": {
    "lo": "469331074590972511427880225512518477556219702356698997327050331945837214424057580720206328600013432843434002699617928932107351284556524061342633245568119318783394234317574913520888533694354810836160022728954354913443194907776407259418056179244131159391012782991768718571650117327820478637943832247/197933174184220207994146857495750238329727576513162530989278492705686394447612214363013875567863705244689007461582227679654005586026294438095697274864675590239554276341857712350412998767883469731162900969859291877514108635739760461989206437440460818365807792243225810810875278485410875058195267584",
    "hi": "112639457901833402742691254123004434613492728565607759369700277941223673730911202441919179553146931915963528576129389702536430177013280551907476627540981799591080883994331274036817571809447285996426693950046276787238218847024670947320027049028903555048820594463228727912751363578769514510446172977675/47503961804212849918595245798980057199134618363159007436359487735706730781403425045423107200327416211163551663355439355387168117744319703202699275599483448767263416729763775422147944204352539114535658015304146682128513179253804971390547584105788004899228459341577575686782715879231562201193290661888",
    "lo_float": 2.3711592385931075,
    "hi_float": 2.3711592385931075
  },
  "target": "2.37115924",
  "margin": {
    "lo": "26106627839265277645827465074204625691433748711817278658189069879533573836790328435320293772836999258458292862988084876097488699162367715913296843429875928163444798856520869819417064586900761665008676573596151580244048834277580274876255004003574310849811428458501101191627003243182827031744705877/3065610715445329630704188487224584037479605136028862783747912564383557465910728805045695434996688436873229998352679672694741664750172559862895367882165501061611528713652867599130937940138541548312555555959619467253756124859065656917333281692336195825930937712961161279962662648673808399249231052800000000",
    "hi": "108777615996938656857614437809185940380973952988267073033798312622141725509185444023803452698494843073961607519643751587406772999417416934363310920552960430278099374954709127402429958460995002285520494735070832818055359373208718533265741976537122681113186128960565895211107313653430239925419561/12773377981022206794600785363435766822831688066786928265616302351598156107961370021023730979152868486971791659802831969561423603125718999428730699509022921090048036306886948329712241417243923117968981483165081113557317186912773570488888673718067482608045573804004838666511094369474201663538462720000000",
    "lo_float": 8.515963135088685e-09,
    "hi_float": 8.515963135088685e-09
  },
  "root_roles": [
    {
      "lo": "20163834466621696109757539604748591215451693648903090159097318823040473959531605511/7588550360256754183279148073529370729071901715047420004889892225542594864082845696",
      "hi": "20163834466621696109757539604748591215451693648903090160700680207345094458837755163/7588550360256754183279148073529370729071901715047420004889892225542594864082845696",
      "lo_float": 2.6571391780207496,
      "hi_float": 2.6571391780207496
    },
    {
      "lo": "6788128613808334570387901599566441890489761414585217696300431234262410775230905321337379485179190147713815249848324078638951797146241595762619620217129097654230487559041690122952121047034511214909594735027239702982786342451997656491826490614384324903645895085747371634987706704932697597469276701/2554675596204441358920157072687153364566337613357385653123260470319631221592274004204746195830573697394358331960566393912284720625143799885746139901804584218009607261377389665942448283448784623593796296633016222711463437382554714097777734743613496521609114760800967733302218873894840332707692544",
      "hi": "6788128613808334570387901599566441890489761414585217696719189118517805013881301041482775535411077694011451730461531815368100954025100246874688013315570770709077148358795965471998021335923706698045689942544359667762386755071926046337785377607894529588897684732089991162174493443136877968013805071/2554675596204441358920157072687153364566337613357385653123260470319631221592274004204746195830573697394358331960566393912284720625143799885746139901804584218009607261377389665942448283448784623593796296633016222711463437382554714097777734743613496521609114760800967733302218873894840332707692544",
      "lo_float": 2.6571391780207483,
      "hi_float": 2.6571391780207483
    },
    {
      "lo": "202301997357855563053648828314303614995513991519894642108254312672326138610312244323221254551612917012485676940635145067598361350911521453870534959305898854889210278853404222648858388286597250726831333850207696579385049908866816555102807804172227873469472447096075568869066968504244851233/76135265714062492815260799905274908678720522324960996303655519196976161646612703925512617702203205150197694658057880220183274764571899172238890525752442604840088107030909945545865544183516044127756246824056393584950668733792147460513643465745851293850216709399252168336576785859311828992",
      "hi": "6473663915451378017716762506057715679856447728636628547860771455556788105187800301169449228946479388640008563253145071768090509267296095444804492919494955902914698504185620534983432463021765263495035339778951233044902598684687452151757011150275165844697196729644998384413316850553994283725/2436328502849999770088345596968797077719056714398751881716976614303237172691606525616403766470502564806326229057852167045864792466300773511644496824078163354882819424989118257467697413872513412088199898369804594718421399481348718736436590903867241403206934700776069386770457147497978527744",
      "lo_float": 2.6571391780207523,
      "hi_float": 2.6571391780207523
    }
  ],
  "stage_roles": {
    "4": [
      {
        "lo": "1141666805609177199136373146839214212424897997614442553933820261175862401336358629987455669306562770718247674141033874381878314319/693167423530203714894603546035770925859109268843954143792619895153655326951406405759993601526034894524347802740350892957243539456",
        "hi": "4566667222436708796545492587356856849699591990457770216318392622670246520526778301682394464704606504232130485400235964306378253567/2772669694120814859578414184143083703436437075375816575170479580614621307805625623039974406104139578097391210961403571828974157824",
        "lo_float": 1.6470289382539496,
        "hi_float": 1.6470289382539496
      },
      {
        "lo": "4308607626035052136470819488184808129005301966755312291229035583617778146714635629166526148099867404580449844680607085355334726739487455121173208689201789184019062079142319280108394103943178542670763998780521326689565081028863948860439929329962339846211660585352261037288910487584539349072801265831/2615987810513347951534240842431645045315929716077962908798218721607302370910488580305660104530507466131822931927619987366179553920147251083004047259447894239241837835650447017925067042251555454560047407752208612056538559879736027236124400377460220438127733515060190958901472126868316500692677165056",
        "hi": "269287976627190758529426218011550508062831372922207018245491156489373400219458630364710898509601604932856800998380582669225041902896526112571334265169233779381308035244730963785418508137406916222896312664330218889728040457732483157167266684874365184661559379263940479024088142404679810774631269037/163499238157084246970890052651977815332245607254872681799888670100456398181905536269103756533156716633238933245476249210386222120009203192687752953715493389952614864728152938620316690140722215910002962984513038253533659992483501702257775023591263777382983344691261934931342007929269781293292322816",
        "lo_float": 1.6470289382539414,
        "hi_float": 1.6470289382539414
      },
      {
        "lo": "2154303813017531035637485660201942157095375896683459364160295831744533754038734677823004239346875690969731977333701559542831287375608816796005538012604396626321528000827382582040276752056368977531544779902925099958856108145374647335947040458761949434265852497208823239311365308456363480402819425055/1307993905256673975767120421215822522657964858038981454399109360803651185455244290152830052265253733065911465963809993683089776960073625541502023629723947119620918917825223508962533521125777727280023703876104306028269279939868013618062200188730110219063866757530095479450736063434158250346338582528",
        "hi": "4308607626035062071274971320403884314190751793366918729017738684246431508928514447655734004195886765717532055299306321921798121700029636630742680455325420500036051918715088652242918457407995503854757905930907606337970833519398549657857977533055947351246653663788635731056662131207755311829097361003/2615987810513347951534240842431645045315929716077962908798218721607302370910488580305660104530507466131822931927619987366179553920147251083004047259447894239241837835650447017925067042251555454560047407752208612056538559879736027236124400377460220438127733515060190958901472126868316500692677165056",
        "lo_float": 1.6470289382539451,
        "hi_float": 1.6470289382539451
      }
    ],
    "3": [
      {
        "lo": "8369713423292635348786074865470365855391626474041009076491704056972976447883876218965748012804118982233165366044404418025207044326684336238240639553145232270347501961127246609/3957286423569672544968040336314355040562101585619389438625008897486355601704509874725062416979888719833562742816258229429621840548908019359480738481630290686665708354379186176",
        "hi": "33478853693170541395144299461881463421566505896164036312262799147163985501027671419011432914864869265816102344578945838957582130371302307078598288936779962254406345420148007871/15829145694278690179872161345257420162248406342477557754500035589945422406818039498900249667919554879334250971265032917718487362195632077437922953926521162746662833417516744704",
        "lo_float": 2.1150133013982675,
        "hi_float": 2.1150133013982675
      },
      {
        "lo": "23331355804696315555802975839613764940312879333407371023340683737453063685062442767098216643744409771438951546220436963628053144294588252075920006946623438711961094422121751858330155475785661027441746025542496334071057/11031304526203974597457456414861827591216226218170224705794538792432397774848431640257320003887617175667569787102671861633294128382337464639166223001902133228245297232354359845986844033174623155170927185464197384241152",
        "hi": "23331355804696315555802975839613764940312879333407371028320395826793762601799790592020967801540720412294319413370342068760743696228492722131505967346424392477223407193152167383761200128671742332492745283704792084050631/11031304526203974597457456414861827591216226218170224705794538792432397774848431640257320003887617175667569787102671861633294128382337464639166223001902133228245297232354359845986844033174623155170927185464197384241152",
        "lo_float": 2.115013301398267,
        "hi_float": 2.115013301398267
      },
      {
        "lo": "6116174936066310685251516196667073277985395147461733714789628765723082995452414113378455440551699678340782158676008858355337815754919957304596843535720369307427606547887330993186818473802751794199956125391316964760328747677/2891790293717214716875887454417538932071786405736015385275803577203398482289867263903614895099115516898199414270242812495998255990659472330369590362610632812985135197678301307466375242232528412389127536106326559094512549888",
        "hi": "6116174936066310685251516196667073277985395147461733716074755659997563116948667448024174802602627528286970953558564672154918215732571953120204068080171786993347752323588751810458388567309744187273942243047024453955479960605/2891790293717214716875887454417538932071786405736015385275803577203398482289867263903614895099115516898199414270242812495998255990659472330369590362610632812985135197678301307466375242232528412389127536106326559094512549888",
        "lo_float": 2.115013301398267,
        "hi_float": 2.115013301398267
      }
    ]
  },
  "strictly_below_target": true,
  "published_constraint_verified_strictly": true
}


==> anc/rigorous_interval.py <==
"""Outward rational intervals and rigorously enclosed binary logarithms.

Only Python integer arithmetic and Fraction determine bounds.  For z in [1,2],
ln(z)=2 sum_{j>=0} t**(2*j+1)/(2*j+1), t=(z-1)/(z+1).
Every operation in the truncated series is rounded outwards on a fixed dyadic
grid.  A geometric-series remainder bounds the omitted tail.  No floating
point or transcendental library is used in the proof calculation.
"""
from dataclasses import dataclass
from fractions import Fraction as F
from functools import lru_cache

BITS = 192
SCALE = 1 << BITS
TERMS = (BITS + 20)//3 + 4

def ceildiv(a, b):
    if b <= 0:
        raise ValueError("ceildiv denominator must be positive")
    return -((-a)//b)

@dataclass(frozen=True)
class Interval:
    lo: F
    hi: F
    def __post_init__(self):
        object.__setattr__(self, 'lo', F(self.lo))
        object.__setattr__(self, 'hi', F(self.hi))
        if self.lo > self.hi:
            raise ValueError('reversed interval')
    @staticmethod
    def point(x):
        return x if isinstance(x, Interval) else Interval(F(x), F(x))
    def __add__(self, other):
        b = Interval.point(other)
        return Interval(self.lo+b.lo, self.hi+b.hi)
    __radd__ = __add__
    def __neg__(self):
        return Interval(-self.hi, -self.lo)
    def __sub__(self, other):
        return self + -Interval.point(other)
    def __rsub__(self, other):
        return Interval.point(other) + -self
    def __mul__(self, other):
        b = Interval.point(other)
        vals = [self.lo*b.lo,self.lo*b.hi,self.hi*b.lo,self.hi*b.hi]
        return Interval(min(vals),max(vals))
    __rmul__ = __mul__
    def __truediv__(self, other):
        b = Interval.point(other)
        if b.lo <= 0 <= b.hi:
            raise ZeroDivisionError('interval contains zero')
        return self * Interval(1/b.hi,1/b.lo)
    def __rtruediv__(self, other):
        return Interval.point(other) / self

def interval_min(values):
    values = [Interval.point(v) for v in values]
    return Interval(min(v.lo for v in values),min(v.hi for v in values))

def _ln_unit(a, b):
    """Enclose ln(a/b) on SCALE grid; 1 <= a/b <= 2."""
    if not 0 < b <= a <= 2*b:
        raise ValueError("_ln_unit requires 1 <= a/b <= 2 and b > 0")
    if a == b:
        return 0, 0
    tlo = ((a-b)*SCALE)//(a+b)
    thi = ceildiv((a-b)*SCALE, a+b)
    t2lo = (tlo*tlo)//SCALE
    t2hi = ceildiv(thi*thi, SCALE)
    plo,phi = tlo,thi
    slo = shi = 0
    for j in range(TERMS):
        den = 2*j+1
        slo += plo//den
        shi += ceildiv(phi,den)
        plo = (plo*t2lo)//SCALE
        phi = ceildiv(phi*t2hi,SCALE)
    # Remaining power is t**(2*TERMS+1).  Replace each remaining
    # denominator by 2*TERMS+1 and sum the geometric series.
    tail = ceildiv(2*phi*SCALE,(2*TERMS+1)*(SCALE-t2hi))
    return 2*slo, 2*shi+tail

LN2_LO,LN2_HI = _ln_unit(2,1)
if not 0 < LN2_LO <= LN2_HI:
    raise ArithmeticError("failed to enclose a positive ln(2)")

@lru_cache(maxsize=100000)
def log2_fraction(value):
    value = F(value)
    if value <= 0:
        raise ValueError('log input must be positive')
    a,b = value.numerator,value.denominator
    k = a.bit_length()-b.bit_length()
    if k >= 0:
        aa,bb = a,b<<k
    else:
        aa,bb = a<<(-k),b
    if aa < bb:
        aa <<= 1
        k -= 1
    if not bb <= aa < 2*bb:
        raise ArithmeticError("logarithm range reduction failed")
    if aa == bb:
        return Interval.point(k)
    llo,lhi = _ln_unit(aa,bb)
    lo = (llo*SCALE)//LN2_HI + k*SCALE
    hi = ceildiv(lhi*SCALE,LN2_LO) + k*SCALE
    return Interval(F(lo,SCALE),F(hi,SCALE))

def entropy(probabilities):
    ans = Interval.point(0)
    for p in probabilities:
        p = F(p)
        if p < 0:
            raise ValueError('negative entropy argument')
        if p:
            ans -= p*log2_fraction(p)
    return ans



==> anc/test_certificate.py <==
"""Offline diagnostics for interval arithmetic and witness-domain rejection.

These tests complement the analytic enclosure argument and full certificate run;
they do not replace either one.
"""
import copy
from decimal import Decimal, localcontext
from fractions import Fraction
import itertools
import json
from pathlib import Path
import random
import subprocess
import sys
import tempfile
import unittest

from rigorous_interval import Interval, entropy, interval_min, log2_fraction
from verify import WitnessValidationError, run


def small_witness():
    """A level-two example whose entropy and matrix size have closed forms."""
    qden = 16
    triples = [(i, j, 4-i-j) for i in range(5) for j in range(5-i)]
    nodes = []
    for shape in triples:
        if 0 in shape:
            axis = next(k for k in range(3) if shape[k])
            count = sum(a+b == shape[axis] for a in range(3) for b in range(3))
            nodes.append({'shape': list(shape), 'kind': 'zero',
                          'beta': [qden] + [0]*(count-1)})
        else:
            nodes.append({'shape': list(shape), 'kind': 'mu', 'mu': 4})
    return {'format': 'cw-dual-witness-v1', 'q': 5, 'ell': 2,
            'probability_denominator_power_of_two': 4,
            'dual_factor_denominator_power_of_two': 4,
            'permutations': [list(p) for p in itertools.permutations(range(3))],
            'top_alpha': [qden if t == (1, 1, 2) else 0 for t in triples],
            'root_dual_factors': [[qden]*5 for _ in range(3)],
            'levels': {'2': nodes}}


def decimal_fraction(x):
    x = Fraction(x)
    return Decimal(x.numerator)/Decimal(x.denominator)


class ArithmeticTests(unittest.TestCase):
    def test_interval_signs_and_minimum(self):
        self.assertEqual(Interval(-2, 3)*Interval(-5, 7), Interval(-15, 21))
        self.assertEqual(Interval(2, 4)/Interval(-4, -2), Interval(-2, Fraction(-1, 2)))
        self.assertEqual(interval_min([Interval(1, 3), Interval(2, 4)]), Interval(1, 3))
        with self.assertRaises(ZeroDivisionError):
            Interval.point(1)/Interval(-1, 1)
        with self.assertRaises(ValueError):
            Interval(2, 1)

    def test_powers_of_two_are_exact(self):
        for exponent in range(-800, 801, 17):
            value = Fraction(2)**exponent
            self.assertEqual(log2_fraction(value), Interval.point(exponent))

    def test_independent_decimal_logarithm_diagnostics(self):
        rng = random.Random(20261006)
        values = [Fraction(5), Fraction(7), Fraction(15), Fraction(1, 3)]
        values += [Fraction(rng.getrandbits(rng.randint(1, 450))+1,
                            rng.getrandbits(rng.randint(1, 450))+1) for _ in range(1000)]
        with localcontext() as context:
            context.prec = 100
            ln2 = Decimal(2).ln()
            for value in values:
                enclosed = log2_fraction(value)
                reference = (Decimal(value.numerator).ln()-Decimal(value.denominator).ln())/ln2
                self.assertLessEqual(decimal_fraction(enclosed.lo), reference)
                self.assertLessEqual(reference, decimal_fraction(enclosed.hi))
                self.assertLess(enclosed.hi-enclosed.lo, Fraction(1, 1 << 175))

    def test_entropy_and_invalid_domains(self):
        self.assertEqual(entropy([Fraction(1, 2)]*2), Interval.point(1))
        self.assertEqual(entropy([0, 1]), Interval.point(0))
        # Compatibility mixtures use non-normalized nonnegative weights.
        self.assertEqual(entropy([2]), Interval.point(-2))
        for invalid in (0, -1):
            with self.assertRaises(ValueError):
                log2_fraction(invalid)
        with self.assertRaises(ValueError):
            entropy([Fraction(-1, 2)])


class WitnessTests(unittest.TestCase):
    def setUp(self):
        self.temp = tempfile.TemporaryDirectory()
        self.path = Path(self.temp.name)/'small.json'

    def tearDown(self):
        self.temp.cleanup()

    def evaluate(self, witness):
        self.path.write_text(json.dumps(witness), encoding='utf-8')
        return run(self.path, target='10', verbose=False)

    def test_closed_form_example(self):
        result = self.evaluate(small_witness())
        with localcontext() as context:
            context.prec = 100
            log2 = lambda x: Decimal(x).ln()/Decimal(2).ln()
            expected = {'E': Decimal(7)/6-log2(15),
                        'M': log2(5)/2, 'C': 2*log2(7)}
            expected['omega'] = (expected['C']-expected['E'])/expected['M']
            for name, value in expected.items():
                self.assertLessEqual(decimal_fraction(result[name]['lo']), value)
                self.assertLessEqual(value, decimal_fraction(result[name]['hi']))
        self.assertTrue(result['strictly_below_target'])
        self.assertTrue(result['published_constraint_verified_strictly'])

    def test_large_dual_row_gauge(self):
        original = small_witness()
        changed = copy.deepcopy(original)
        changed['root_dual_factors'][1] = [x*(1 << 3000) for x in original['root_dual_factors'][1]]
        first, second = self.evaluate(original), self.evaluate(changed)
        for key in ('E', 'M', 'C', 'omega'):
            self.assertLessEqual(Fraction(first[key]['lo']), Fraction(second[key]['hi']))
            self.assertLessEqual(Fraction(second[key]['lo']), Fraction(first[key]['hi']))

    def test_domain_rejection(self):
        examples = []
        w = small_witness(); w['top_alpha'][0] = 1; examples.append(w)
        w = small_witness(); w['root_dual_factors'][0][0] = 0; examples.append(w)
        w = small_witness(); w['q'] = True; examples.append(w)
        w = small_witness(); w['probability_denominator_power_of_two'] = -1; examples.append(w)
        w = small_witness(); w['levels']['02'] = w['levels'].pop('2'); examples.append(w)
        w = small_witness(); next(z for z in w['levels']['2'] if z['kind'] == 'mu')['mu'] = 9; examples.append(w)
        w = small_witness(); w['levels']['2'][0]['beta'][0] = -1; examples.append(w)
        for index, witness in enumerate(examples):
            with self.subTest(index=index), self.assertRaises(WitnessValidationError):
                self.evaluate(witness)

    def test_duplicate_json_key_rejected(self):
        self.path.write_text('{"format":"cw-dual-witness-v1","format":"cw-dual-witness-v1"}')
        with self.assertRaises(WitnessValidationError):
            run(self.path, verbose=False)

    def test_cli_failure_codes_with_assertions_disabled(self):
        script = Path(__file__).with_name('verify.py')
        self.evaluate(small_witness())
        command = [sys.executable, '-O', '-S', str(script), str(self.path), '--quiet']
        failure = subprocess.run(command+['--target', '2'], capture_output=True, text=True)
        self.assertEqual(failure.returncode, 1, failure.stderr)
        malformed = small_witness(); malformed['top_alpha'][0] = 1
        self.path.write_text(json.dumps(malformed))
        invalid = subprocess.run(command, capture_output=True, text=True)
        self.assertEqual(invalid.returncode, 2, invalid.stderr)
        self.assertIn('sum(p) == Q', invalid.stderr)


if __name__ == '__main__':
    unittest.main()


==> anc/verify.py <==
#!/usr/bin/env python3
"""Independent ordinary-string evaluator of rational combination-loss witnesses.
No optimizer, array-library, geometry or orbit-evaluator imports.
All probability and mass operations are exact Fraction arithmetic in rigorous mode.
Six-copy assembly explicitly sums physical coordinates before each original minimum.
"""
import argparse, hashlib, itertools, json, sys, time
from collections import defaultdict
from fractions import Fraction as F
from functools import lru_cache
from pathlib import Path

class WitnessValidationError(ValueError):
    """The supplied witness does not meet the documented mathematical domain."""

def require(condition, message):
    if not condition:
        raise WitnessValidationError(message)

def unique_object(pairs):
    result = {}
    for key, value in pairs:
        require(key not in result, 'duplicate JSON object key: ' + key)
        result[key] = value
    return result
PERMS = list(itertools.permutations(range(3)))

@lru_cache(None)
def shapes(n):
    return [(i, j, n - i - j) for i in range(n + 1) for j in range(n - i + 1)]

@lru_cache(None)
def allowed(l, s):
    return [u for u in shapes(2 ** (l - 1)) if all((u[k] <= s[k] for k in range(3)))]

@lru_cache(None)
def strings(l):
    out = defaultdict(list)
    ones = {}
    for k, x in enumerate(itertools.product(range(3), repeat=2 ** (l - 1))):
        out[sum(x)].append(k)
        ones[k] = x.count(1)
    return (dict(out), ones)

def run(path, mode='interval', target='2.37115924', verbose=True):
    start = time.time()
    raw = Path(path).read_bytes()
    w = json.loads(raw, object_pairs_hook=unique_object)
    require(mode in ('interval', 'float'), 'mode must be interval or float')
    require(F(target) > 0, 'target must be a positive rational number')
    require(isinstance(w, dict), 'witness must be a JSON object')
    require(w['format'] == 'cw-dual-witness-v1', f"validation failed: w['format'] == 'cw-dual-witness-v1'; detail: {w['format']}")
    ell = w['ell']
    q = w['q']
    require(type(ell) == int and 2 <= ell <= 4, 'validation failed: type(ell) == int and 2 <= ell <= 4')
    require(type(q) == int and q >= 1, 'validation failed: type(q) == int and q >= 1')
    require(w['permutations'] == [list(p) for p in PERMS], "validation failed: w['permutations'] == [list(p) for p in PERMS]")
    bits = w['probability_denominator_power_of_two']
    dbits = w.get('dual_factor_denominator_power_of_two', w.get('dual_denominator_power_of_two', bits))
    require(type(bits) == int and 0 <= bits <= 4096, 'validation failed: type(bits) == int and 0 <= bits <= 4096')
    require(type(dbits) == int and 0 <= dbits <= 4096, 'validation failed: type(dbits) == int and 0 <= dbits <= 4096')
    Q = 1 << bits
    DQ = 1 << dbits
    rigorous = mode == 'interval'
    if rigorous:
        from rigorous_interval import Interval, interval_min, log2_fraction, entropy
        num = lambda a, b=1: F(a, b)
        zero = Interval.point(0)
        log = log2_fraction
        H = lambda p: entropy(p)
        imin = interval_min
        point = Interval.point
    else:
        import math
        num = lambda a, b=1: a / b
        zero = 0.0
        log = lambda x: math.log2(x)
        H = lambda p: sum((-x * math.log2(x) for x in p if x > 0))
        imin = min
        point = lambda x: x

    def prob(p, n=None):
        require(isinstance(p, list), 'probabilities must be a JSON array')
        require(all((type(x) == int and x >= 0 for x in p)), 'validation failed: all((type(x) == int and x >= 0 for x in p))')
        require(sum(p) == Q, 'validation failed: sum(p) == Q')
        if n is not None:
            require(len(p) == n, f'validation failed: len(p) == n; detail: {(len(p), n)}')
        return [num(x, Q) for x in p]

    def factors(f, ss):
        require(isinstance(f, list) and all((isinstance(row, list) for row in f)), 'dual factors must be an array of arrays')
        require(len(f) == 3, 'validation failed: len(f) == 3')
        for ww in range(3):
            require(len(f[ww]) > max((s[ww] for s in ss)), 'validation failed: len(f[ww]) > max((s[ww] for s in ss))')
            require(all((type(x) == int and x > 0 for x in f[ww])), 'validation failed: all((type(x) == int and x > 0 for x in f[ww]))')
        return [[num(x, DQ) for x in row] for row in f] if rigorous else f

    def dual(al, ss, f):
        """Entropy upper bound log2(sum product factors) minus alpha-weighted log2 factors. Any strictly positive factors are valid; no marginal-fit assumption is used."""
        f = factors(f, ss)
        if not rigorous:
            phi = [sum((math.log2(f[k][s[k]]) - dbits for k in range(3))) for s in ss]
            shift = max(phi)
            centered = [v - shift for v in phi]
            return math.log2(math.fsum((2.0 ** v for v in centered))) - math.fsum((a * v for a, v in zip(al, centered)))
        t = [f[0][s[0]] * f[1][s[1]] * f[2][s[2]] for s in ss]
        return log(sum(t)) - sum((a * log(z) for a, z in zip(al, t)), zero)

    def add(dst, src, scale):
        if not scale:
            return
        for k, v in src.items():
            if v:
                dst[k] = dst.get(k, 0) + scale * v

    def eta(kids, ss, weights, ww, single):
        """Sum singleton entropies and the homogeneous entropy of each compatibility mixture."""
        result = zero
        mixes = {}
        for cid, s, a in zip(kids, ss, weights):
            if not a:
                continue
            if single(s):
                result += a * HB[curl - 1][cid][ww]
            else:
                add(mixes.setdefault(s[ww], {}), B[curl - 1][cid][ww], a)
        for mix in mixes.values():
            mass = sum(mix.values())
            result += H(mix.values()) - H([mass])
        return result
    require(isinstance(w['levels'], dict) and set(w['levels']) == {str(l) for l in range(2, ell + 1)}, 'levels must have exactly the canonical level keys')
    require(all((isinstance(nodes, list) and all((isinstance(z, dict) for z in nodes)) for nodes in w['levels'].values())), 'each level must be an array of node objects')
    levels = {int(l): z for l, z in w['levels'].items()}
    require(sorted(levels) == list(range(2, ell + 1)), 'validation failed: sorted(levels) == list(range(2, ell + 1))')
    require([tuple(z['shape']) for z in levels[ell]] == shapes(2 ** ell), "validation failed: [tuple(z['shape']) for z in levels[ell]] == shapes(2 ** ell)")
    top = prob(w['top_alpha'], len(levels[ell]))
    B = {}
    HB = {}
    local = {}
    pars = {}
    for curl in range(2, ell + 1):
        B[curl] = []
        HB[curl] = []
        local[curl] = []
        pars[curl] = []
        domain, ones = strings(curl)
        length = 2 ** (curl - 1)
        nc = 3 ** length
        half = 3 ** (length // 2)
        for ni, z in enumerate(levels[curl]):
            s = tuple(z['shape'])
            require(len(s) == 3 and all((type(x) == int and x >= 0 for x in s)) and (sum(s) == 2 ** curl), 'validation failed: len(s) == 3 and all((type(x) == int and x >= 0 for x in s)) and (sum(s) == 2 ** curl)')
            beta = [{}, {}, {}]
            ls = []
            pa = None
            if min(s) == 0:
                require(z['kind'] == 'zero', "validation failed: z['kind'] == 'zero'")
                w0 = s.index(0)
                w1 = next((i for i in range(3) if s[i]))
                w2 = 3 - w0 - w1
                p = prob(z['beta'], len(domain[s[w1]]))
                beta[w0] = {0: num(1)}
                beta[w1] = dict(zip(domain[s[w1]], p))
                beta[w2] = {nc - 1 - k: v for k, v in beta[w1].items()}
            elif curl == 2:
                require(z['kind'] == 'mu', "validation failed: z['kind'] == 'mu'")
                require(type(z['mu']) == int and 0 <= 2 * z['mu'] <= Q, "validation failed: type(z['mu']) == int and 0 <= 2 * z['mu'] <= Q")
                mu = num(z['mu'], Q)
                beta = [{1: num(1, 2), 3: num(1, 2)} if sw == 1 else {2: mu, 4: 1 - 2 * mu, 6: mu} for sw in s]
            else:
                require(z['kind'] == 'positive', "validation failed: z['kind'] == 'positive'")
                A = prob(z['A'], 6)
                require(len(z['regions']) == 6, "validation failed: len(z['regions']) == 6")
                ss = allowed(curl, s)
                compl = {u: i for i, u in enumerate(ss)}
                cix = [compl[tuple((s[k] - u[k] for k in range(3)))] for u in ss]
                require(cix == list(range(len(ss) - 1, -1, -1)), 'validation failed: cix == list(range(len(ss) - 1, -1, -1))')
                regionpars = []
                for r, rr in enumerate(z['regions']):
                    al = prob(rr['alpha'], len(ss))
                    kids = rr['children']
                    require(len(kids) == len(ss), 'validation failed: len(kids) == len(ss)')
                    require(all((type(c) == int and 0 <= c < len(levels[curl - 1]) for c in kids)), 'validation failed: all((type(c) == int and 0 <= c < len(levels[curl - 1]) for c in kids))')
                    require([tuple(levels[curl - 1][c]['shape']) for c in kids] == ss, "validation failed: [tuple(levels[curl - 1][c]['shape']) for c in kids] == ss")
                    reg = [{}, {}, {}]
                    for i, (cid, a) in enumerate(zip(kids, al)):
                        if not a:
                            continue
                        cid2 = kids[cix[i]]
                        for ww in range(3):
                            dest = reg[ww]
                            for k, v in B[curl - 1][cid][ww].items():
                                if not v:
                                    continue
                                for kk, vv in B[curl - 1][cid2][ww].items():
                                    if vv:
                                        key = k * half + kk
                                        dest[key] = dest.get(key, 0) + a * v * vv
                    px, py, pz = PERMS[r]
                    weights = [al[i] + al[cix[i]] for i in range(len(ss))]
                    marg = defaultdict(lambda: 0)
                    for a, u in zip(al, ss):
                        marg[u[px]] += a
                    rx = H(marg.values()) - dual(al, ss, rr['dual_factors']) + H(al)
                    ry = H(reg[py].values()) - eta(kids, ss, weights, py, lambda u: u[pz] == 0)
                    rz = H(reg[pz].values()) - eta(kids, ss, weights, pz, lambda u: u[px] == 0 or u[py] == 0)
                    vec = [zero, zero, zero]
                    vec[px] = rx
                    vec[py] = ry
                    vec[pz] = rz
                    ls.append(vec)
                    for ww in range(3):
                        add(beta[ww], reg[ww], A[r])
                    regionpars.append((kids, al, cix))
                pa = (A, regionpars)
            for ww, d in enumerate(beta):
                require(set(d).issubset(domain[s[ww]]), 'validation failed: set(d).issubset(domain[s[ww]])')
                total = sum(d.values())
                if rigorous:
                    require(total == 1, f'validation failed: total == 1; detail: {(curl, ni, ww, total)}')
                else:
                    require(abs(total - 1) < 1e-11, f'validation failed: abs(total - 1) < 1e-11; detail: {(curl, ni, ww, total)}')
                require(all((p >= 0 for p in d.values())), 'validation failed: all((p >= 0 for p in d.values()))')
            B[curl].append(beta)
            HB[curl].append([H(d.values()) for d in beta])
            local[curl].append(ls)
            pars[curl].append(pa)
            if verbose and ni % 300 == 0:
                print(f'level {curl}, node {ni}/{len(levels[curl])}, elapsed {time.time() - start:.1f}s', file=sys.stderr, flush=True)
        if verbose:
            print(f'completed level {curl}: {len(levels[curl])} nodes', file=sys.stderr, flush=True)
    ss = [tuple(z['shape']) for z in levels[ell]]
    marg = defaultdict(lambda: 0)
    for a, s in zip(top, ss):
        marg[s[0]] += a
    rootroles = [H(marg.values()) - dual(top, ss, w['root_dual_factors']) + H(top)]
    for ww in [1, 2]:
        overall = {}
        mixes = {}
        e = zero
        for ni, (s, a) in enumerate(zip(ss, top)):
            add(overall, B[ell][ni][ww], a)
            single = s[2] == 0 if ww == 1 else s[0] == 0 or s[1] == 0
            if single:
                e += a * HB[ell][ni][ww]
            else:
                add(mixes.setdefault(s[ww], {}), B[ell][ni][ww], a)
        for mix in mixes.values():
            e += H(mix.values()) - H([sum(mix.values())])
        rootroles.append(H(overall.values()) - e)
    eroot = imin(rootroles)
    mass = {ell: top}
    stage = {}
    stage_reduced = {}
    for curl in range(ell, 2, -1):
        nxt = [num(0)] * len(levels[curl - 1])
        canonical = [[zero for ww in range(3)] for r in range(6)]
        for ni, z in enumerate(levels[curl]):
            if z['kind'] != 'positive':
                continue
            A, regions = pars[curl][ni]
            for r, (kids, al, cix) in enumerate(regions):
                scale = mass[curl][ni] * A[r]
                for ww in range(3):
                    canonical[r][ww] += scale * local[curl][ni][r][ww]
                for i, cid in enumerate(kids):
                    nxt[cid] += scale * (al[i] + al[cix[i]])
        full = [[zero for ww in range(3)] for r in range(6)]
        for g in PERMS:
            for r, p in enumerate(PERMS):
                physical = PERMS.index(tuple((g[p[k]] for k in range(3))))
                for ww in range(3):
                    full[physical][g[ww]] += canonical[r][ww] / 6
        stage[curl] = sum((imin(v) for v in full), zero)
        reduced = [sum((canonical[r][PERMS[r][k]] for r in range(6)), zero) for k in range(3)]
        stage_reduced[curl] = reduced
        mass[curl - 1] = nxt
    rawE = [zero, zero, zero]
    rawM = [zero, zero, zero]
    logq = log(num(q))
    for curl in range(2, ell + 1):
        domain, ones = strings(curl)
        for ni, z in enumerate(levels[curl]):
            s = z['shape']
            m = mass[curl][ni]
            if z['kind'] == 'zero':
                w0 = s.index(0)
                w1 = next((i for i in range(3) if s[i]))
                rawM[w0] += m * (HB[curl][ni][w1] + sum((p * ones[k] for k, p in B[curl][ni][w1].items())) * logq)
            elif z['kind'] == 'mu':
                mu = num(z['mu'], Q)
                hm = H([mu, mu, 1 - 2 * mu])
                for ww in range(3):
                    rawE[ww] += m * (hm if s[ww] == 2 else point(num(1)))
                    rawM[ww] += m * (2 * mu if s[ww] == 2 else 1 - 2 * mu) * logq
    e2coords = [zero, zero, zero]
    mcoords = [zero, zero, zero]
    for g in PERMS:
        for ww in range(3):
            e2coords[g[ww]] += rawE[ww] / 6
            mcoords[g[ww]] += rawM[ww] / 6
    e2 = imin(e2coords)
    M = imin(mcoords)
    E = eroot + e2 + sum(stage.values(), zero)
    C = 2 ** (ell - 1) * log(num(q + 2))
    if rigorous:
        require(M.lo > 0, f"validation failed: M.lo > 0; detail: {'positive matrix size required'}")
    else:
        require(M > 0, f"validation failed: M > 0; detail: {'positive matrix size required'}")
    om = (C - E) / M
    margin = E + F(target) * M - C

    def display(x):
        if rigorous:
            return {'lo': str(x.lo), 'hi': str(x.hi), 'lo_float': float(x.lo), 'hi_float': float(x.hi)}
        return x
    result = {'schema': 'independent-full-string-evaluation-v1', 'mode': mode, 'witness_sha256': hashlib.sha256(raw).hexdigest(), 'q': q, 'ell': ell, 'E': display(E), 'M': display(M), 'C': display(C), 'omega': display(om), 'target': target, 'margin': display(margin), 'root_roles': [display(x) for x in rootroles], 'stage_roles': {str(k): [display(x) for x in v] for k, v in stage_reduced.items()}}
    if rigorous:
        result['strictly_below_target'] = om.hi < F(target)
        result['published_constraint_verified_strictly'] = margin.lo > 0
    return result


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('witness', nargs='?', default=str(Path(__file__).with_name('witness.json')),
                        help='rational witness JSON (default: witness.json beside this script)')
    parser.add_argument('--mode', choices=['float', 'interval'], default='interval',
                        help='interval is rigorous; float is diagnostic only')
    parser.add_argument('--target', default='2.37115924', help='positive rational target exponent')
    parser.add_argument('--out', help='write the deterministic JSON result to this path')
    parser.add_argument('--quiet', action='store_true', help='suppress progress messages')
    args = parser.parse_args()
    try:
        result = run(args.witness, args.mode, args.target, verbose=not args.quiet)
        output = json.dumps(result, indent=2) + '\n'
        if args.out:
            Path(args.out).write_text(output, encoding='utf-8')
        print(output, end='')
    except (WitnessValidationError, KeyError, TypeError, ValueError, OSError, ZeroDivisionError) as error:
        print('verification error: ' + str(error), file=sys.stderr)
        return 2
    if args.mode == 'interval':
        if not (result['strictly_below_target'] and result['published_constraint_verified_strictly']):
            print('The supplied witness does not certify the requested strict target.', file=sys.stderr)
            return 1
    return 0


if __name__ == '__main__':
    sys.exit(main())

